A Finite Element Approach For Modeling Biomembranes In Incompressible Power-Law Flow

We present a numerical method to model the dynamics of inextensible biomembranes in a quasi-Newtonian incompressible flow, which better describes hemorheology in the small vasculature. We consider a level set model for the fluid-membrane coupling, while the local inextensibility condition is relaxed by introducing a penalty term. The penalty method is straightforward to implement from any Navier-Stokes/level set solver and allows substantial computational savings over a mixed formulation. A standard Galerkin finite element framework is used with an arbitrarily high order polynomial approximation for better accuracy in computing the bending force. The PDE system is solved using a partitioned strongly coupled scheme based on Crank-Nicolson time integration. Numerical experiments are provided to validate and assess the main features of the method.

==> ex.sh <==
progname=$0
my_eval () {
  run_status=0
  command="$*"
  echo "! $command" 1>&2
  eval "$command"
  if test $? -ne 0; then 
    echo "$progname: command failed" 1>&2
    exit 1
  fi
}
/bin/rm -f main.aux main.blg main.bbl main.log main.out
pdflatex main
bibtex main
pdflatex main
pdflatex main


